Monochromatization of Electron Beams with Spatially and Temporally Modulated Optical Fields

Inelastic interaction between coherent light with constant frequency and free electrons enables periodic phase modulation of electron wave packets leading to periodic side-bands in the electron energy spectra. In this Letter we propose a generalization of the interaction by considering linearly chirped electron wave packets interacting with chirped optical fields. We theoretically demonstrate that when matching the chirp parameters of the electron and light waves, the interaction leads to partial monochromatization of the electron spectra in one of the energy side-bands. Depending on the coherence time of the electrons, the electron spectrum may be narrowed down by a factor of 5-times with 26% of the electron distribution in the monochromatized energy band. This approach will improve the spectral resolution and reduce color aberrations in ultrafast imaging experiments with free electrons.

==> anc/angles.dat <==
Time	a_1 num	a_2 num	a_1 lin	a_2 lin
(fs)	deg	deg	deg	deg
-800	4.38315492315083E-15	180	-7.56791709610495	179.835820808368
-796.868884540117	4.3783607848999E-15	180	-7.38710303251694	179.564599712986
-793.737769080235	4.37354915924887E-15	180	-7.20628896892894	179.293378617604
-790.606653620352	4.3687199503965E-15	180	-7.02547490534093	179.022157522222
-787.47553816047	4.36387306195244E-15	180	-6.84466084175292	178.75093642684
-784.344422700587	4.35900839631481E-15	180	-6.66384677816492	178.479715331458
-781.213307240705	4.35412585592898E-15	180	-6.48303271457692	178.208494236076
-778.082191780822	4.34922534175542E-15	180	-6.3022186509889	177.937273140694
-774.951076320939	4.34430675437383E-15	180	-6.1214045874009	177.666052045312
-771.819960861057	4.33936999392581E-15	180	-5.9405905238129	177.394830949929
-768.688845401174	4.33441495909482E-15	180	-5.75977646022489	177.123609854547
-765.557729941292	4.32944154849915E-15	180	-5.57896239663688	176.852388759166
-762.426614481409	4.32444965979822E-15	180	-5.39814833304888	176.581167663783
-759.295499021526	4.3194391894618E-15	180	-5.21733426946087	176.309946568401
-756.164383561644	4.3144100338238E-15	180	-5.03652020587287	176.038725473019
-753.033268101761	4.30936208825897E-15	180	-4.85570614228486	175.767504377637
-749.902152641879	4.30429524699667E-15	180	-4.67489207869685	175.496283282255
-746.771037181996	4.29920940372933E-15	180	-4.49407801510884	175.225062186873
-743.639921722114	4.29410445181043E-15	180	-4.31326395152085	174.953841091491
-740.508806262231	4.28898028274032E-15	180	-4.13244988793284	174.682619996109
-737.377690802348	4.28383678813511E-15	180	-3.95163582434483	174.411398900727
-734.246575342466	4.27867385855582E-15	180	-3.77082176075682	174.140177805345
-731.115459882583	4.27349138337639E-15	180	-3.59000769716882	173.868956709963
-727.984344422701	4.26828925147807E-15	180	-3.40919363358081	173.597735614581
-724.853228962818	4.26306735100684E-15	180	-3.22837956999281	173.326514519199
-721.722113502935	4.25782556868922E-15	180	-3.0475655064048	173.055293423817
-718.590998043053	4.25256379102897E-15	180	-2.86675144281679	172.784072328435
-715.45988258317	4.24728190359109E-15	180	-2.6859373792288	172.512851233053
-712.328767123288	4.24197979033078E-15	180	-2.50512331564078	172.241630137671
-709.197651663405	4.23665733518169E-15	180	-2.32430925205278	171.970409042289
-706.066536203522	4.23131442107662E-15	180	-2.14349518846477	171.699187946907
-702.93542074364	4.22595092932966E-15	180	-1.96268112487677	171.427966851525
-699.804305283757	4.22056674104415E-15	180	-1.78186706128876	171.156745756143
-696.673189823875	4.21516173636822E-15	180	-1.60105299770076	170.885524660761
-693.542074363992	4.20973579408408E-15	180	-1.42023893411275	170.614303565379
-690.41095890411	4.2042887925343E-15	180	-1.23942487052474	170.343082469997
-687.279843444227	4.19882060863707E-15	180	-1.05861080693673	170.071861374615
-684.148727984344	4.19333111857782E-15	180	-0.877796743348734	169.800640279233
-681.017612524462	4.18782019805899E-15	180	-0.696982679760724	169.529419183851
-677.886497064579	4.18228772066391E-15	180	-0.51616861617272	169.258198088469
-674.755381604697	4.17673356008324E-15	180	-0.335354552584709	168.986976993087
-671.624266144814	4.17115758872264E-15	180	-0.154540488996711	168.715755897705
-668.493150684932	4.16555967732512E-15	180	0.0262735745912993	168.444534802323
-665.362035225049	4.1599396965192E-15	180	0.207087638179304	168.173313706941
-662.230919765166	4.15429751562751E-15	180	0.387901701767314	167.902092611559
-659.099804305284	4.14863300254633E-15	180	0.568715765355318	167.630871516177
-655.968688845401	4.14294602454219E-15	180	0.749529828943322	167.359650420795
-652.837573385519	4.13723644798594E-15	180	0.930343892531327	167.088429325413
-649.706457925636	4.13150413733889E-15	180	1.11115795611934	166.817208230031
-646.575342465753	4.12574895690708E-15	180	1.29197201970734	166.545987134649
-643.444227005871	4.11997076979436E-15	180	1.47278608329535	166.274766039267
-640.313111545988	4.11416943725921E-15	180	1.65360014688335	166.003544943885
-637.181996086106	4.10834482012864E-15	180	1.83441421047136	165.732323848503
-634.050880626223	4.10249677815214E-15	180	2.01522827405936	165.461102753121
-630.91976516634	4.09662516943508E-15	180	2.19604233764737	165.189881657739
-627.788649706458	4.09072985134311E-15	180	2.37685640123537	164.918660562357
-624.657534246575	4.08481068026633E-15	180	2.55767046482338	164.647439466975
-621.526418786693	4.07886751064995E-15	180	2.73848452841139	164.376218371593
-618.39530332681	4.07290019642814E-15	180	2.9192985919994	164.104997276211
-615.264187866928	4.06690859052723E-15	180	3.1001126555874	163.833776180829
-612.133072407045	4.06089254373145E-15	180	3.28092671917541	163.562555085447
-609.001956947162	4.05485190642384E-15	180	3.46174078276341	163.291333990065
-605.87084148728	4.04878652787592E-15	180	3.64255484635142	163.020112894683
-602.739726027397	4.04269625518201E-15	180	3.82336890993943	162.748891799301
-599.608610567515	4.03658093513466E-15	180	4.00418297352742	162.477670703919
-596.477495107632	4.03044041288361E-15	180	4.18499703711543	162.206449608537
-593.34637964775	4.02427453208581E-15	180	4.36581110070344	161.935228513155
-590.215264187867	4.01808313576041E-15	180	4.54662516429145	161.664007417773
-587.084148727984	4.01186606469446E-15	180	4.72743922787945	161.392786322391
-583.953033268102	4.00562315902562E-15	180	4.90825329146746	161.121565227009
-580.821917808219	3.99935425773542E-15	180	5.08906735505546	160.850344131627
-577.690802348337	3.99305919746091E-15	180	5.26988141864347	160.579123036245
-574.559686888454	3.98673781466515E-15	180	5.45069548223148	160.307901940863
-571.428571428571	3.98038994379985E-15	180	5.63150954581948	160.036680845481
-568.297455968689	3.97401541780775E-15	180	5.81232360940748	159.765459750099
-565.166340508806	3.96761406866753E-15	180	5.99313767299549	159.494238654717
-562.035225048924	3.96118572669025E-15	180	6.1739517365835	159.223017559335
-558.904109589041	3.95473022060342E-15	180	6.35476580017151	158.951796463953
-555.772994129159	3.948247378072E-15	180	6.53557986375951	158.680575368571
-552.641878669276	3.94173702507443E-15	180	6.71639392734752	158.409354273189
-549.510763209393	3.93519898591252E-15	180	6.89720799093552	158.138133177807
-546.379647749511	3.92863308382874E-15	180	7.07802205452353	157.866912082425
-543.248532289628	3.92203914042057E-15	180	7.25883611811153	157.595690987043
-540.117416829746	3.91541697525425E-15	180	7.43965018169954	157.324469891661
-536.986301369863	3.90876640694399E-15	180	7.62046424528754	157.053248796279
-533.85518590998	3.90208725274691E-15	180	7.80127830887555	156.782027700897
-530.724070450098	3.89537932734161E-15	180	7.98209237246356	156.510806605515
-527.592954990215	3.88864244481317E-15	180	8.16290643605156	156.239585510133
-524.461839530333	3.88187641732875E-15	180	8.34372049963957	155.968364414751
-521.33072407045	3.87508105490925E-15	180	8.52453456322758	155.697143319369
-518.199608610568	3.86825616669364E-15	180	8.70534862681558	155.425922223987
-515.068493150685	3.86140155997147E-15	180	8.88616269040359	155.154701128605
-511.937377690802	3.85451703971523E-15	180	9.0669767539916	154.883480033223
-508.80626223092	3.84760241005004E-15	180	9.2477908175796	154.612258937841
-505.675146771037	3.84065747311431E-15	180	9.42860488116761	154.341037842459
-502.544031311155	3.83368202877709E-15	180	9.60941894475561	154.069816747077
-499.412915851272	3.82667587612909E-15	180	9.79023300834362	153.798595651695
-496.281800391389	3.81963881137095E-15	180	9.97104707193162	153.527374556313
-493.150684931507	3.81257062984328E-15	180	10.1518611355196	153.256153460931
-490.019569471624	3.80547112464953E-15	180	10.3326751991076	152.984932365549
-486.888454011742	3.79834008702186E-15	180	10.5134892626956	152.713711270167
-483.757338551859	3.79117730630001E-15	180	10.6943033262836	152.442490174785
-480.626223091977	3.78398257050833E-15	180	10.8751173898717	152.171269079403
-477.495107632094	3.77675566471072E-15	180	11.0559314534597	151.900047984021
-474.363992172211	3.76949637311283E-15	180	11.2367455170477	151.628826888639
-471.232876712329	3.76220447756464E-15	180	11.4175595806357	151.357605793257
-468.101761252446	3.75487975744465E-15	180	11.5983736442237	151.086384697875
-464.970645792564	3.74752199102054E-15	180	11.7791877078117	150.815163602493
-461.839530332681	3.74013095423389E-15	180	11.9600017713997	150.543942507111
-458.708414872798	3.73270642044708E-15	180	12.1408158349877	150.272721411729
-455.577299412916	3.72524816176945E-15	180	12.3216298985757	150.001500316347
-452.446183953033	3.71775594803065E-15	180	12.5024439621637	149.730279220965
-449.315068493151	3.71022954630006E-15	180	12.6832580257517	149.459058125583
-446.183953033268	3.70266872243774E-15	180	12.8640720893397	149.187837030201
-443.052837573386	3.69507323988E-15	180	13.0448861529277	148.916615934819
-439.921722113503	3.6874428592556E-15	180	13.2257002165157	148.645394839437
-436.79060665362	3.67977733986975E-15	180	13.4065142801037	148.374173744055
-433.659491193738	3.67207643873788E-15	180	13.5873283436917	148.102952648673
-430.528375733855	3.66433990946777E-15	180	13.7681424072797	147.831731553291
-427.397260273973	3.65656750481114E-15	180	13.9489564708678	147.560510457909
-424.26614481409	3.64875897479353E-15	180	14.1297705344558	147.289289362527
-421.135029354207	3.64091406655067E-15	180	14.3105845980438	147.018068267145
-418.003913894325	3.63303252538106E-15	180	14.4913986616318	146.746847171763
-414.872798434442	3.62511409440123E-15	180	14.6722127252198	146.47562607638
-411.74168297456	3.61715851358481E-15	180	14.8530267888078	146.204404980998
-408.610567514677	3.60916552099158E-15	180	15.0338408523958	145.933183885616
-405.479452054795	3.60113485243573E-15	180	15.2146549159838	145.661962790234
-402.348336594912	3.59306624041759E-15	180	15.3954689795718	145.390741694852
-399.217221135029	3.5849594158735E-15	180	15.5762830431598	145.11952059947
-396.086105675147	3.57681410607907E-15	180	15.7570971067478	144.848299504088
-392.954990215264	3.56863003680559E-15	180	15.9379111703358	144.577078408706
-389.823874755382	3.56040693081365E-15	180	16.1187252339238	144.305857313324
-386.692759295499	3.55214450779334E-15	180	16.2995392975118	144.034636217942
-383.561643835616	2.17623683631775	175.697145900626	16.4803533610998	143.76341512256
-380.430528375734	3.91311588108232	172.269023244975	16.6611674246878	143.492194027178
-377.299412915851	5.09031472859419	169.951122102676	16.8419814882758	143.220972931796
-374.168297455969	6.04421745615689	168.07730676584	17.0227955518639	142.949751836414
-371.037181996086	6.86850286819369	166.461897241437	17.2036096154519	142.678530741032
-367.906066536204	7.60543752827649	165.021047764863	17.3844236790399	142.40730964565
-364.774951076321	8.27838656127879	163.708370654726	17.5652377426279	142.136088550268
-361.643835616438	8.9018772631454	162.49500134072	17.7460518062159	141.864867454886
-358.512720156556	9.4856713110678	161.361528826158	17.9268658698039	141.593646359504
-355.381604696673	10.0367018348654	160.294155817221	18.1076799333919	141.322425264122
-352.250489236791	10.5601025238115	159.282658005218	18.2884939969799	141.05120416874
-349.119373776908	11.0598002697581	158.319208451079	18.4693080605679	140.779983073358
-345.988258317025	11.5388782088279	157.397657183332	18.6501221241559	140.508761977976
-342.857142857143	11.999809467845	156.513067201139	18.8309361877439	140.237540882594
-339.72602739726	12.4446137294947	155.661403579719	19.0117502513319	139.966319787212
-336.594911937378	12.8749655878847	154.839318237591	19.1925643149199	139.69509869183
-333.463796477495	13.2922717937218	154.043996444447	19.3733783785079	139.423877596448
-330.332681017613	13.6977276006766	153.273044818724	19.5541924420959	139.152656501066
-327.20156555773	14.0923587026792	152.524407941232	19.7350065056839	138.881435405684
-324.070450097847	14.4770530733608	151.796305024107	19.9158205692719	138.610214310302
-320.939334637965	14.8525855421151	151.087181007813	20.09663463286	138.33899321492
-317.808219178082	15.2196369393097	150.395668458128	20.277448696448	138.067772119538
-314.6771037182	15.5788093181991	149.720557256589	20.458262760036	137.796551024156
-311.545988258317	15.9306381616606	149.060770284954	20.639076823624	137.525329928774
-308.414872798434	16.2756021972085	148.415343874235	20.819890887212	137.254108833392
-305.283757338552	16.6141315038004	147.78341164242	21.0007049508	136.98288773801
-302.152641878669	16.9466141286434	147.164191305239	21.181519014388	136.711666642628
-299.021526418787	17.2734016197114	146.556973641123	21.362333077976	136.440445547246
-295.890410958904	17.5948136678015	145.961113227536	21.543147141564	136.169224451864
-292.759295499022	17.9111419797125	145.376020713998	21.723961205152	135.898003356482
-289.628180039139	18.2226535896022	144.801156210686	21.90477526874	135.6267822611
-286.497064579256	18.5295937081011	144.236023594235	22.085589332328	135.355561165718
-283.365949119374	18.8321881003969	143.680165762573	22.266403395916	135.084340070336
-280.234833659491	19.1306451914949	143.133160425017	22.447217459504	134.813118974954
-277.103718199609	19.4251578849212	142.594616464342	22.628031523092	134.541897879572
-273.972602739726	19.7159051130286	142.064170839803	22.80884558668	134.27067678419
-270.841487279843	20.0030532143535	141.54148583129	22.989659650268	133.999455688808
-267.710371819961	20.2867571615929	141.026246577713	23.170473713856	133.728234593426
-264.579256360078	20.5671615897233	140.518159024495	23.3512877774441	133.457013498044
-261.448140900196	20.8444017428253	140.016948026034	23.5321018410321	133.185792402662
-258.317025440313	21.1186043288876	139.522355628473	23.7129159046201	132.91457130728
-255.185909980431	21.3898882209828	139.034139671856	23.8937299682081	132.643350211898
-252.054794520548	21.658365132154	138.55207243431	24.0745440317961	132.372129116516
-248.923679060665	21.9241402232462	138.075939408987	24.2553580953841	132.100908021134
-245.792563600783	22.1873125967982	137.605538320695	24.4361721589721	131.829686925752
-242.6614481409	22.4479757886474	137.140678136063	24.6169862225601	131.55846583037
-239.530332681018	22.7062182111535	136.681178170135	24.7978002861481	131.287244734988
-236.399217221135	22.9621235087974	136.22686737965	24.9786143497361	131.016023639606
-233.268101761252	23.2157709286783	135.77758361415	25.1594284133241	130.744802544224
-230.13698630137	23.4672356430197	135.333172966522	25.3402424769121	130.473581448842
-227.005870841487	23.7165890178357	134.893489238167	25.5210565405001	130.20236035346
-223.874755381605	23.9638988853664	134.458393389041	25.7018706040881	129.931139258078
-220.743639921722	24.2092297985258	134.027753021827	25.8826846676761	129.659918162696
-217.61252446184	24.45264322818	133.601441991143	26.0634987312641	129.388697067314
-214.481409001957	24.6941977801446	133.179339962375	26.2443127948522	129.117475971932
-211.350293542074	24.9339493676838	132.761332067904	26.4251268584402	128.84625487655
-208.219178082192	25.1719513910598	132.347308542577	26.6059409220282	128.575033781168
-205.088062622309	25.4082548930314	131.937164410464	26.7867549856162	128.303812685786
-201.956947162427	25.6429086930434	131.530799217561	26.9675690492042	128.032591590404
-198.825831702544	25.8759595306264	131.128116739344	27.1483831127922	127.761370495022
-195.694716242661	26.1074521873678	130.729024734916	27.3291971763802	127.49014939964
-192.563600782779	26.3374295909385	130.333434740495	27.5100112399682	127.218928304258
-189.432485322896	26.5659329300307	129.941261834229	27.6908253035562	126.947707208876
-186.301369863014	26.7930017561525	129.55242442904	27.8716393671442	126.676486113494
-183.170254403131	27.0186740584626	129.166844127399	28.0524534307322	126.405265018112
-180.039138943249	27.2429863564216	128.78444553136	28.2332674943202	126.13404392273
-176.908023483366	27.4659737918749	128.405156051116	28.4140815579082	125.862822827348
-173.776908023483	27.687670177828	128.028905816016	28.5948956214962	125.591601731966
-170.645792563601	27.9081080828647	127.655627497706	28.7757096850842	125.320380636584
-167.514677103718	28.1273188986858	127.285256171803	28.9565237486722	125.049159541202
-164.383561643836	28.345332882769	126.917729238832	29.1373378122602	124.77793844582
-161.252446183953	28.5621792269626	126.55298628021	29.3181518758482	124.506717350438
-158.12133072407	28.7778861164801	126.190968935653	29.4989659394363	124.235496255056
-154.990215264188	28.9924807581733	125.831620855367	29.6797800030243	123.964275159674
-151.859099804305	29.2059894428009	125.474887566765	29.8605940666123	123.693054064292
-148.727984344423	29.4184375923782	125.120716376349	30.0414081302003	123.42183296891
-145.59686888454	29.6298497816106	124.769056335611	30.2222221937883	123.150611873528
-142.465753424658	29.8402497919326	124.419858124038	30.4030362573763	122.879390778146
-139.334637964775	30.0496606490617	124.073073971982	30.5838503209643	122.608169682764
-136.203522504892	30.2581046473321	123.728657616226	30.7646643845523	122.336948587382
-133.07240704501	30.4656033802287	123.386564239167	30.9454784481403	122.065727492
-129.941291585127	30.6721777924428	123.04675035132	31.1262925117283	121.794506396618
-126.810176125245	30.877848178494	122.709173810395	31.3071065753163	121.523285301236
-123.679060665362	31.0826342289912	122.373793717014	31.4879206389043	121.252064205854
-120.547945205479	31.2865550557701	122.040570363649	31.6687347024923	120.980843110472
-117.416829745597	31.4896292062433	121.709465211256	31.8495487660803	120.70962201509
-114.285714285714	31.6918746995874	121.380440807872	32.0303628296683	120.438400919708
-111.154598825832	31.8933090337394	121.05346078331	32.2111768932563	120.167179824326
-108.023483365949	32.0939492159867	120.728489781018	32.3919909568444	119.895958728944
-104.892367906067	32.2938117864969	120.405493407458	32.5728050204324	119.624737633562
-101.761252446184	32.4929128222162	120.084438233691	32.7536190840204	119.35351653818
-98.6301369863014	32.691267965981	119.765291728858	32.9344331476084	119.082295442798
-95.4990215264188	32.8888924469713	119.448022215788	33.1152472111964	118.811074347416
-92.3679060665362	33.0858010813392	119.132598880281	33.2960612747844	118.539853252034
-89.2367906066536	33.2820082999184	118.818991706196	33.4768753383724	118.268632156652
-86.105675146771	33.4775281639451	118.507171442265	33.6576894019604	117.99741106127
-82.9745596868885	33.672374370448	118.19710959717	33.8385034655484	117.726189965888
-79.8434442270059	33.8665602638539	117.888778417405	34.0193175291364	117.454968870506
-76.7123287671233	34.0600988691079	117.582150803891	34.2001315927244	117.183747775124
-73.5812133072407	34.2530028747296	117.277200368713	34.3809456563124	116.912526679742
-70.4500978473581	34.4452846623096	116.973901361197	34.5617597199004	116.64130558436
-67.3189823874755	34.6369563184038	116.672228642501	34.7425737834884	116.370084488978
-64.187866927593	34.8280296353895	116.372157691668	34.9233878470764	116.098863393596
-61.0567514677104	35.0185161252018	116.073664574701	35.1042019106644	115.827642298214
-57.9256360078278	35.208427035188	115.776725906644	35.2850159742524	115.556421202831
-54.7945205479452	35.3977733480228	115.481318859679	35.4658300378405	115.285200107449
-51.6634050880626	35.5865657931918	115.187421137475	35.6466441014285	115.013979012067
-48.53228962818	35.7748148622651	114.895010937568	35.8274581650165	114.742757916685
-45.4011741682975	35.9625308070296	114.604066964201	36.0082722286045	114.471536821303
-42.2700587084149	36.149723649284	114.314568406634	36.1890862921925	114.200315725921
-39.1389432485323	36.3364032004631	114.026494886937	36.3699003557805	113.929094630539
-36.0078277886497	36.5225790479996	113.739826508105	36.5507144193685	113.657873535157
-32.8767123287671	36.7082605749373	113.45454380162	36.7315284829565	113.386652439775
-29.7455968688845	36.8934569721569	113.170627696149	36.9123425465445	113.115431344393
-26.614481409002	37.0781772273207	112.88805955817	37.0931566101325	112.844210249011
-23.4833659491194	37.2624301477672	112.606821127418	37.2739706737205	112.572989153629
-20.3522504892368	37.4462243554531	112.326894538703	37.4547847373085	112.301768058247
-17.2211350293542	37.6295682945885	112.048262304276	37.6355988008965	112.030546962865
-14.0900195694716	37.8124702451442	111.770907276728	37.8164128644845	111.759325867483
-10.958904109589	37.9949383141191	111.494812682771	37.9972269280725	111.488104772101
-7.82778864970646	38.1769804491545	111.219962085591	38.1780409916605	111.216883676719
-4.69667318982387	38.358604449678	110.946339353865	38.3588550552486	110.945662581337
-1.56555772994129	38.5398179540264	110.67392870947	38.5396691188366	110.674441485955
1.56555772994129	38.7206284557656	110.402714679773	38.7204831824246	110.403220390573
4.69667318982387	38.901043312715	110.132682072519	38.9012972460126	110.131999295191
7.82778864970646	39.0810697373694	109.863816013106	39.0821113096006	109.860778199809
10.958904109589	39.2607148078108	109.596101913498	39.2629253731886	109.589557104427
14.0900195694716	39.4399854761208	109.329525448468	39.4437394367766	109.318336009045
17.2211350293542	39.618888563635	109.064072576809	39.6245535003646	109.047114913663
20.3522504892368	39.7974307668724	108.799729526216	39.8053675639526	108.775893818281
23.4833659491194	39.9756186689895	108.536482757922	39.9861816275406	108.504672722899
26.614481409002	40.1534587307493	108.27431900316	40.1669956911286	108.233451627517
29.7455968688845	40.3309572994351	108.013225236802	40.3478097547166	107.962230532135
32.8767123287671	40.5081206160449	107.753188656022	40.5286238183046	107.691009436753
36.0078277886497	40.6849548102244	107.494196703196	40.7094378818926	107.419788341371
39.1389432485323	40.8614659090864	107.236237038557	40.8902519454806	107.148567245989
42.2700587084149	41.0376598392379	106.979297537002	41.0710660090686	106.877346150607
45.4011741682975	41.213542425505	106.723366297426	41.2518800726566	106.606125055225
48.53228962818	41.3891193978056	106.468431621538	41.4326941362446	106.334903959843
51.6634050880626	41.5643963940525	106.214482006941	41.6135081998326	106.063682864461
54.7945205479452	41.7393789575191	105.961506161656	41.7943222634207	105.792461769079
57.9256360078278	41.9140725434731	105.709492983032	41.9751363270087	105.521240673697
61.0567514677104	42.0884825245089	105.458431540681	42.1559503905967	105.250019578315
64.187866927593	42.2626141838417	105.208311107178	42.3367644541847	104.978798482933
67.3189823874755	42.4364727219959	104.959121136152	42.5175785177727	104.707577387551
70.4500978473581	42.6100632653912	104.710851231214	42.6983925813607	104.436356292169
73.5812133072407	42.7833908546386	104.463491197853	42.8792066449487	104.165135196787
76.7123287671233	42.9564604615788	104.21703097735	43.0600207085367	103.893914101405
79.8434442270059	43.129276978976	103.971460693399	43.2408347721247	103.622693006023
82.9745596868885	43.3018452266594	103.726770630863	43.4216488357127	103.351471910641
86.105675146771	43.4741699581818	103.482951210847	43.6024628993007	103.080250815259
89.2367906066536	43.6462558539986	103.239993024045	43.7832769628887	102.809029719877
92.3679060665362	43.8181075290667	102.997886801772	43.9640910264767	102.537808624495
95.4990215264188	43.9897295341947	102.756623413427	44.1449050900647	102.266587529113
98.6301369863014	44.1611263535114	102.516193881895	44.3257191536527	101.995366433731
101.761252446184	44.3323024098982	102.276589362937	44.5065332172407	101.724145338349
104.892367906067	44.5032620670413	102.03780113911	44.6873472808287	101.452924242967
108.023483365949	44.6740096262035	101.799820638855	44.8681613444168	101.181703147585
111.154598825832	44.8445493315741	101.562639415296	45.0489754080048	100.910482052203
114.285714285714	45.0148853735492	101.326249133596	45.2297894715928	100.639260956821
117.416829745597	45.1850218838937	101.090641598396	45.4106035351808	100.368039861439
120.547945205479	45.3549629391082	100.855808741796	45.5914175987688	100.096818766057
123.679060665362	45.5247125686466	100.621742584924	45.7722316623568	99.825597670675
126.810176125245	45.6942747449648	100.388435292502	45.9530457259448	99.554376575293
129.941291585127	45.8636533920122	100.155879133296	46.1338597895328	99.283155479911
133.07240704501	46.0328523869611	99.9240664738349	46.3146738531208	99.011934384529
136.203522504892	46.201875555276	99.6929898089561	46.4954879167088	98.740713289147
139.334637964775	46.3707266767758	99.4626417330572	46.6763019802968	98.4694921937649
142.465753424658	46.5394094880089	99.2330149297052	46.8571160438848	98.1982710983829
145.59686888454	46.7079276770832	99.0041022050156	47.0379301074728	97.9270500030009
148.727984344423	46.8762848892691	98.7758964598786	47.2187441710608	97.6558289076189
151.859099804305	47.0444847302131	98.5483906736979	47.3995582346488	97.3846078122369
154.990215264188	47.2125307595966	98.3215779466244	47.5803722982368	97.1133867168549
158.12133072407	47.3804264974896	98.0954514654296	47.7611863618249	96.8421656214729
161.252446183953	47.5481754268578	97.8700044903529	47.9420004254129	96.5709445260909
164.383561643836	47.7157809868929	97.6452304023919	48.1228144890009	96.2997234307089
167.514677103718	47.8832465837544	97.4211226368054	48.3036285525889	96.0285023353269
170.645792563601	48.0505755821573	97.1976747430842	48.4844426161769	95.7572812399449
173.776908023483	48.2177713118473	96.9748803456852	48.6652566797649	95.4860601445628
176.908023483366	48.3848370688347	96.7527331379499	48.8460707433529	95.2148390491808
180.039138943249	48.5517761113797	96.5312269156188	49.0268848069409	94.9436179537988
183.170254403131	48.718591664539	96.3103555483805	49.2076988705289	94.6723968584168
186.301369863014	48.8852869221078	96.0901129677993	49.3885129341169	94.4011757630348
189.432485322896	49.0518650429799	95.8704932002175	49.5693269977049	94.1299546676528
192.563600782779	49.2183291537513	95.6514903518526	49.7501410612929	93.8587335722708
195.694716242661	49.3846823525817	95.4330985797454	49.9309551248809	93.5875124768888
198.825831702544	49.5509277059407	95.2153121231296	50.1117691884689	93.3162913815068
201.956947162427	49.7170682484158	94.9981253122848	50.2925832520569	93.0450702861248
205.088062622309	49.8831069898827	94.781532505576	50.4733973156449	92.7738491907428
208.219178082192	50.0490469079121	94.5655281660459	50.6542113792329	92.5026280953608
211.350293542074	50.2148909534168	94.3501068130633	50.835025442821	92.2314069999787
214.481409001957	50.3806420514191	94.1352630169636	51.015839506409	91.9601859045967
217.61252446184	50.5463030983643	93.9209914337438	51.196653569997	91.6889648092147
220.743639921722	50.711876965383	93.7072867755341	51.377467633585	91.4177437138327
223.874755381605	50.8773664989994	93.4941438057712	51.558281697173	91.1465226184507
227.005870841487	51.0427745199212	93.2815573599114	51.739095760761	90.8753015230687
230.13698630137	51.2081038242629	93.0695223377048	51.919909824349	90.6040804276867
233.268101761252	51.3733571858112	92.8580336760081	52.100723887937	90.3328593323047
236.399217221135	51.5385373533743	92.6470863944626	52.281537951525	90.0616382369227
239.530332681018	51.7036470533811	92.4366755657679	52.462352015113	89.7904171415407
242.6614481409	51.8686889915563	92.2267962896118	52.643166078701	89.5191960461586
245.792563600783	52.0336658499276	92.0174437551065	52.823980142289	89.2479749507767
248.923679060665	52.1985802897492	91.8086131986951	53.004794205877	88.9767538553946
252.054794520548	52.3634349526281	91.6002998815502	53.185608269465	88.7055327600126
255.185909980431	52.5282324583917	91.3924991507934	53.366422333053	88.4343116646306
258.317025440313	52.6929754074434	91.1852063971041	53.547236396641	88.1630905692486
261.448140900196	52.8576663814078	90.9784170379698	53.728050460229	87.8918694738666
264.579256360078	53.0223079420952	90.7721265694017	53.908864523817	87.6206483784846
267.710371819961	53.1869026333377	90.5663305105515	54.0896785874051	87.3494272831026
270.841487279843	53.351452980444	90.3610244478278	54.2704926509931	87.0782061877206
273.972602739726	53.5159614911697	90.1562040114135	54.4513067145811	86.8069850923386
277.103718199609	53.680430656046	89.9518648612205	54.6321207781691	86.5357639969566
280.234833659491	53.8448629485739	89.74800271608	54.8129348417571	86.2645429015745
283.365949119374	54.0092608258438	89.544613342783	54.9937489053451	85.9933218061925
286.497064579256	54.1736267286852	89.3416925344262	55.1745629689331	85.7221007108105
289.628180039139	54.3379630822336	89.1392361390068	55.3553770325211	85.4508796154285
292.759295499022	54.5022722964268	88.9372400517306	55.5361910961091	85.1796585200465
295.890410958904	54.666556765789	88.7357001912481	55.7170051596971	84.9084374246645
299.021526418787	54.8308188704465	88.5346125295997	55.8978192232851	84.6372163292825
302.152641878669	54.9950609764388	88.3339730825563	56.0786332868731	84.3659952339005
305.283757338552	55.1592854351897	88.1337778880132	56.2594473504611	84.0947741385185
308.414872798434	55.3234945850168	87.9340230363838	56.4402614140491	83.8235530431365
311.545988258317	55.4876907512039	87.7347046589237	56.6210754776371	83.5523319477545
314.6771037182	55.6518762451077	87.5358189063472	56.8018895412251	83.2811108523725
317.808219178082	55.8160533661854	87.337361980166	56.9827036048132	83.0098897569904
320.939334637965	55.9802244022459	87.139330125916	57.1635176684012	82.7386686616084
324.070450097847	56.1443916269212	86.9417195940115	57.3443317319892	82.4674475662264
327.20156555773	56.3085573039701	86.7445266960518	57.5251457955772	82.1962264708444
330.332681017613	56.4727236858899	86.5477477774669	57.7059598591652	81.9250053754624
333.463796477495	56.6368930126224	86.3513792005806	57.8867739227532	81.6537842800804
336.594911937378	56.8010675146959	86.1554173765118	58.0675879863412	81.3825631846984
339.72602739726	56.9652494116061	85.9598587428276	58.2484020499292	81.1113420893164
342.857142857143	57.1294409117835	85.7646997617953	58.4292161135172	80.8401209939344
345.988258317025	57.2936442149018	85.5699369384824	58.6100301771052	80.5688998985524
349.119373776908	57.4578615119384	85.3755668158409	58.7908442406932	80.2976788031704
352.250489236791	57.6220949807622	85.181585937326	58.9716583042812	80.0264577077883
355.381604696673	57.7863467949191	84.9879909142509	59.1524723678692	79.7552366124063
358.512720156556	57.950619113465	84.794778345459	59.3332864314572	79.4840155170243
361.643835616438	58.1149140924974	84.6019448997652	59.5141004950452	79.2127944216423
364.774951076321	58.2792338771166	84.4094872548337	59.6949145586332	78.9415733262603
367.906066536204	58.4435806028392	84.2174021075512	59.8757286222212	78.6703522308783
371.037181996086	58.6079563997615	84.0256861980876	60.0565426858093	78.3991311354963
374.168297455969	58.7723633916424	83.8343363000065	60.2373567493973	78.1279100401143
377.299412915851	58.9368036886396	83.6433491780557	60.4181708129853	77.8566889447323
380.430528375734	59.1012794014588	83.4527216665319	60.5989848765733	77.5854678493503
383.561643835616	59.2657926300656	83.2624506034032	60.7797989401613	77.3142467539683
386.692759295499	59.4303454662866	83.0725328450765	60.9606130037493	77.0430256585863
389.823874755382	59.5949399984066	82.8829652876669	61.1414270673373	76.7718045632042
392.954990215264	59.7595783100007	82.6937448578726	61.3222411309253	76.5005834678222
396.086105675147	59.9242624722932	82.5048684769628	61.5030551945133	76.2293623724402
399.217221135029	60.0889945562215	82.3163331154582	61.6838692581013	75.9581412770582
402.348336594912	60.2537766289369	82.1281357735189	61.8646833216893	75.6869201816762
405.479452054795	60.4186107440867	81.9402734397631	62.0454973852773	75.4156990862942
408.610567514677	60.5834989581921	81.7527431588218	62.2263114488653	75.1444779909122
411.74168297456	60.7484433208073	81.5655419882089	62.4071255124533	74.8732568955302
414.872798434442	60.9134458742536	81.3786669975029	62.5879395760413	74.6020358001482
418.003913894325	61.0785086575356	81.1921152825762	62.7687536396293	74.3308147047662
421.135029354207	61.2436337113856	81.0058839813724	62.9495677032173	74.0595936093841
424.26614481409	61.4088230605958	80.8199702104425	63.1303817668053	73.7883725140021
427.397260273973	61.5740787371417	80.634371145429	63.3111958303934	73.5171514186201
430.528375733855	61.7394027651574	80.449083967047	63.4920098939814	73.2459303232381
433.659491193738	61.9047971643004	80.2641058725193	63.6728239575694	72.9747092278561
436.79060665362	62.0702639504086	80.0794340770645	63.8536380211574	72.7034881324741
439.921722113503	62.235805144359	79.8950658393648	64.0344520847454	72.4322670370921
443.052837573386	62.4014227520466	79.7109983999931	64.2152661483334	72.1610459417101
446.183953033268	62.5671187820295	79.5272290346339	64.3960802119214	71.8898248463281
449.315068493151	62.732895249169	79.3437550612411	64.5768942755094	71.6186037509461
452.446183953033	62.898754149917	79.1605737702598	64.7577083390974	71.3473826555641
455.577299412916	63.0646974916244	78.977682505667	64.9385224026854	71.0761615601821
458.708414872798	63.2307272704161	78.7950786036579	65.1193364662734	70.8049404648
461.839530332681	63.3968454902896	78.6127594422927	65.3001505298614	70.533719369418
464.970645792564	63.563054150817	78.4307224080354	65.4809645934494	70.262498274036
468.101761252446	63.7293552398002	78.2489648785256	65.6617786570374	69.991277178654
471.232876712329	63.8957507568117	78.0674842793278	65.8425927206254	69.720056083272
474.363992172211	64.0622427040884	77.8862780590775	66.0234067842134	69.44883498789
477.495107632094	64.2288330630534	77.7053436359572	66.2042208478014	69.177613892508
480.626223091977	64.3955238343773	77.5246784888803	66.3850349113894	68.906392797126
483.757338551859	64.5623170152749	77.3442801038338	66.5658489749775	68.635171701744
486.888454011742	64.7292145851375	77.1641459443021	66.7466630385655	68.363950606362
490.019569471624	64.8962185471473	76.9842735390193	66.9274771021535	68.0927295109799
493.150684931507	65.063330897924	76.8046604157882	67.1082911657415	67.821508415598
496.281800391389	65.2305536160672	76.6253040802126	67.2891052293295	67.5502873202159
499.412915851272	65.3978887073127	76.4462021047143	67.4699192929175	67.2790662248339
502.544031311155	65.5653381699743	76.2673520581968	67.6507333565055	67.0078451294519
505.675146771037	65.7329039848641	76.0887514888566	67.8315474200935	66.7366240340699
508.80626223092	65.9005881600894	75.9103980069957	68.0123614836815	66.4654029386879
511.937377690802	66.068392697743	75.7322892213433	68.1931755472695	66.1941818433059
515.068493150685	66.2363195801247	75.5544227163938	68.3739896108575	65.9229607479239
518.199608610568	66.4043708226262	75.3767961441741	68.5548036744455	65.6517396525419
521.33072407045	66.5725484323059	75.1994071502544	68.7356177380335	65.3805185571599
524.461839530333	66.7408544006808	75.0222533634706	68.9164318016215	65.1092974617779
527.592954990215	66.9092907385224	74.8453324530732	69.0972458652095	64.8380763663958
530.724070450098	67.0778594655882	74.6686421095735	69.2780599287975	64.5668552710138
533.85518590998	67.2465625796282	74.4921799964104	69.4588739923856	64.2956341756319
536.986301369863	67.4154020987433	74.3159438159928	69.6396880559736	64.0244130802498
540.117416829746	67.5843800556916	74.1399312982546	69.8205021195616	63.7531919848678
543.248532289628	67.7534984398892	73.9641401159758	70.0013161831496	63.4819708894858
546.379647749511	67.9227593229457	73.7885680660679	70.1821302467376	63.2107497941038
549.510763209393	68.0921646755823	73.6132128076966	70.3629443103256	62.9395286987218
552.641878669276	68.2617165611786	73.438072135624	70.5437583739136	62.6683076033398
555.772994129159	68.4314170254826	73.2631438227598	70.7245724375016	62.3970865079578
558.904109589041	68.6012680650788	73.088425582023	70.9053865010896	62.1258654125758
562.035225048924	68.7712717539844	72.9139152326227	71.0862005646776	61.8546443171938
565.166340508806	68.9414301558542	72.7396105816063	71.2670146282656	61.5834232218117
568.297455968689	69.1117452635348	72.5655093519151	71.4478286918536	61.3122021264297
571.428571428571	69.2822191755066	72.3916094011691	71.6286427554416	61.0409810310477
574.559686888454	69.4528539767409	72.2179085701038	71.8094568190296	60.7697599356657
577.690802348337	69.6236516776948	72.0444046145185	71.9902708826176	60.4985388402837
580.821917808219	69.7946143580182	71.8710953753034	72.1710849462056	60.2273177449017
583.953033268102	69.9657441542378	71.6979787572922	72.3518990097936	59.9560966495197
587.084148727984	70.1370430693668	71.525052517593	72.5327130733817	59.6848755541377
590.215264187867	70.3085132007652	71.352314521543	72.7135271369697	59.4136544587557
593.34637964775	70.4801567626498	71.1797627563933	72.8943412005577	59.1424333633737
596.477495107632	70.6519757075363	71.0073949336986	73.0751552641457	58.8712122679917
599.608610567515	70.8239717516297	70.8352085410208	73.2559693277337	58.5999911726096
602.739726027397	70.9961480062765	70.6632024654481	73.4367833913217	58.3287700772276
605.87084148728	71.1685059789364	70.4913739741808	73.6175974549097	58.0575489818456
609.001956947162	71.3410478069847	70.319720975536	73.7984115184977	57.7863278864636
612.133072407045	71.51377555547	70.1482413096623	73.9792255820857	57.5151067910816
615.264187866928	71.6866915321202	69.9769330413794	74.1600396456737	57.2438856956996
618.39530332681	71.8597978245483	69.8057940268112	74.3408537092617	56.9726646003176
621.526418786693	72.0330965083147	69.6348221148495	74.5216677728497	56.7014435049356
624.657534246575	72.2065899026568	69.4640153673673	74.7024818364377	56.4302224095536
627.788649706458	72.3802800601267	69.2933716103159	74.8832959000257	56.1590013141716
630.91976516634	72.554169179188	69.1228887961246	75.0641099636137	55.8877802187896
634.050880626223	72.7282594897719	68.9525648995547	75.2449240272017	55.6165591234076
637.181996086106	72.9025531614698	68.7823978428696	75.4257380907897	55.3453380280255
640.313111545988	73.0770523559598	68.612385541659	75.6065521543778	55.0741169326435
643.444227005871	73.2517593611075	68.4425260078482	75.7873662179658	54.8028958372615
646.575342465753	73.4266763417562	68.2728171544113	75.9681802815538	54.5316747418795
649.706457925636	73.6018055712403	68.1032569744229	76.1489943451418	54.2604536464975
652.837573385519	73.7771492732894	67.9338434199756	76.3298084087298	53.9892325511155
655.968688845401	73.9527096772535	67.7645744450057	76.5106224723178	53.7180114557335
659.099804305284	74.128489077963	67.5954480465029	76.6914365359058	53.4467903603515
662.230919765166	74.3044897333279	67.4264621911208	76.8722505994938	53.1755692649695
665.362035225049	74.4807138979181	67.2576148403586	77.0530646630818	52.9043481695875
668.493150684932	74.6571639209891	67.0889040147654	77.2338787266698	52.6331270742055
671.624266144814	74.8338420550638	66.9203276663141	77.4146927902578	52.3619059788234
674.755381604697	75.0107506250733	66.751883790542	77.5955068538458	52.0906848834414
677.886497064579	75.1878919748625	66.5835703895911	77.7763209174338	51.8194637880594
681.017612524462	75.365268430759	66.4153854496535	77.9571349810218	51.5482426926774
684.148727984344	75.5428823158493	66.2473269508443	78.1379490446098	51.2770215972954
687.279843444227	75.720736030827	66.0793929141676	78.3187631081978	51.0058005019134
690.41095890411	75.8988319331437	65.9115813293555	78.4995771717858	50.7345794065314
693.542074363992	76.0771723822937	65.7438901827987	78.6803912353739	50.4633583111494
696.673189823875	76.25575981585	65.576317498768	78.8612052989619	50.1921372157674
699.804305283757	76.4345966264662	65.4088612704986	79.0420193625499	49.9209161203854
702.93542074364	76.6136852178374	65.2415194920733	79.2228334261379	49.6496950250034
706.066536203522	76.7930280602332	65.0742901862495	79.4036474897259	49.3784739296214
709.197651663405	76.9726275903901	64.9071713517702	79.5844615533139	49.1072528342393
712.328767123288	77.1524862522088	64.7401609853186	79.7652756169019	48.8360317388573
715.45988258317	77.3326065570796	64.5732571100727	79.9460896804899	48.5648106434753
718.590998043053	77.5129909840024	64.4064577264152	80.1269037440779	48.2935895480933
721.722113502935	77.6936420210435	64.2397608328295	80.3077178076659	48.0223684527113
724.853228962818	77.8745622214879	64.0731644506808	80.4885318712539	47.7511473573293
727.984344422701	78.0557541033856	63.9066665779872	80.6693459348419	47.4799262619473
731.115459882583	78.2372202146577	63.7402652191308	80.8501599984299	47.2087051665653
734.246575342466	78.4189631436108	63.5739583881688	81.0309740620179	46.9374840711833
737.377690802348	78.6009854495832	63.4077440794146	81.2117881256059	46.6662629758013
740.508806262231	78.7832897577712	63.2416203065896	81.3926021891939	46.3950418804193
743.639921722114	78.9658786755299	63.0755850680432	81.573416252782	46.1238207850372
746.771037181996	79.1487548189	62.9096363580129	81.7542303163699	45.8525996896552
749.902152641879	79.3319208652217	62.7437721859252	81.935044379958	45.5813785942732
753.033268101761	79.5153794727298	62.5779905454177	82.115858443546	45.3101574988912
756.164383561644	79.6991333095345	62.412289425772	82.296672507134	45.0389364035092
759.295499021526	79.8831851069045	62.2466668300164	82.477486570722	44.7677153081272
762.426614481409	80.0675375739024	62.0811207444526	82.65830063431	44.4964942127452
765.557729941292	80.252193438771	61.9156491534396	82.839114697898	44.2252731173632
768.688845401174	80.437155482726	61.7502500496559	83.019928761486	43.9540520219812
771.819960861057	80.6224264745955	61.5849214124253	83.200742825074	43.6828309265992
774.951076320939	80.8080091986485	61.4196612170072	83.381556888662	43.4116098312172
778.082191780822	80.9939064971005	61.2544674467379	83.56237095225	43.1403887358352
781.213307240705	81.1801211910135	61.0893380689746	83.743185015838	42.8691676404531
784.344422700587	81.366656136355	60.9242710517634	83.923999079426	42.5979465450711
787.47553816047	81.5535142303763	60.7592643646563	84.104813143014	42.3267254496891
790.606653620352	81.7406983590572	60.5943159640893	84.285627206602	42.0555043543071
793.737769080235	81.9282114401545	60.429423805097	84.4664412701901	41.7842832589251
796.868884540117	82.1160564350475	60.2645858434876	84.6472553337781	41.5130621635431
800	82.3042362970477	60.0998000225867	84.8280693973661	41.2418410681611

